Stability Analysis of a Non-Unitary CFT

We study instability of the lowest dimension operator (\it i.e., \rm the imaginary part of its operator dimension) in the rank-$Q$ traceless symmetric representation of the $O(N)$ Wilson-Fisher fixed point in $D=4+\epsilon$. We find a new semi-classical bounce solution, which gives an imaginary part to the operator dimension of order $O\left({{{\epsilon^{-1/2}}}}\exp\left[-\frac{N+8}{3\epsilon}F(\epsilon Q)\right]\right)$ in the double-scaling limit where $\epsilon Q \leq \frac{N+8}{6\sqrt{3}}$ is fixed. The form of $F(\epsilon Q)$, normalised as $F(0)=1$, is also computed. This non-perturbative correction continues to give the leading effect even when $Q$ is finite, indicating the instability of operators for any values of $Q$. We also observe a phase transition at $\epsilon Q=\frac{N+8}{6\sqrt{3}}$ associated with the condensation of bounces, similar to the Gross-Witten-Wadia transition.

==> mathematica/action.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30262,        760]
NotebookOptionsPosition[     28629,        725]
NotebookOutlinePosition[     29040,        742]
CellTagsIndexPosition[     28997,        739]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "2"}], "/", "2"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "4"}], "/", "4"}]}]}]], "Input",
 CellChangeTimes->{{3.8488384062230225`*^9, 3.848838440679841*^9}, {
  3.8488394588367987`*^9, 3.848839459581786*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"be51ddae-b005-46ae-bbd4-8d32d31dbf01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"F", "[", "x", "]"}], ",", "x"}], "]"}], "\[Equal]", "0"}], 
    ",", "x"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8488395067847013`*^9, 3.848839562262391*^9}, {
   3.84883959455861*^9, 3.8488395947024326`*^9}, 3.848839636831727*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"fe2d695d-9f59-4d68-9509-72784a4854d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b0", "=", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "3"], "-", 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Gamma]", "4"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "+", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Gamma]", "4"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[Gamma]", "2"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Gamma]", "4"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]], 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Gamma]", "4"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["3"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8488396447163086`*^9, 3.8488396548136487`*^9}, 
   3.8488417888499713`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"d69b76e8-19a6-48e6-bb1b-9bce376d0eb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b0", "/.", 
  RowBox[{"\[Gamma]", "\[Rule]", "0.01"}]}]], "Input",
 CellChangeTimes->{{3.848842835823594*^9, 3.848842847479864*^9}, 
   3.848842966793245*^9, {3.8488435776072702`*^9, 3.8488435911651707`*^9}, {
   3.8488436266546607`*^9, 3.8488436268594966`*^9}, {3.8488436705755577`*^9, 
   3.8488436708197536`*^9}, {3.848843798829576*^9, 3.848843799277193*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"34e338a7-7e76-4cf3-a620-b3c88fd73288"],

Cell[BoxData[
 RowBox[{"0.10025285623881985`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.848842847769491*^9, 3.848842967046274*^9, {3.84884357787989*^9, 
   3.8488435915834837`*^9}, 3.84884362732553*^9, 3.848843671561522*^9, 
   3.848843799518094*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"d88f5966-b9da-4ed6-a16b-802bc25aeb36"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{
    RowBox[{"-", "x"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "x", "]"}], "\[Equal]", 
        RowBox[{"F", "[", "b0", "]"}]}], ",", "x"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8488396716689587`*^9, 3.8488397058856554`*^9}, {
   3.8488398715177135`*^9, 3.848839877582963*^9}, {3.8488399684636507`*^9, 
   3.8488399702929773`*^9}, {3.848841797265692*^9, 3.8488417989227724`*^9}, {
   3.8488423928101025`*^9, 3.8488424297840557`*^9}, {3.8488424669280252`*^9, 
   3.848842467583005*^9}, {3.84884328600598*^9, 3.8488432944683723`*^9}, {
   3.8488433306627874`*^9, 3.848843336100589*^9}, {3.848843372966633*^9, 
   3.84884344639638*^9}, {3.848843552942155*^9, 3.8488435588696394`*^9}, 
   3.8488436963585777`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"5ae1439b-9dc5-4e27-a596-87f8913d1a32"],

Cell[CellGroupData[{

Cell[BoxData["%41"], "Input",
 NumberMarks->False,
 CellLabel->"In[42]:=",ExpressionUUID->"2649c682-d4de-4f2e-9b10-20ad142de51e"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"-", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"16", " ", "\[ImaginaryI]"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"108", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Gamma]", "2"]}], "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]]}], "+", 
                    TemplateBox[{"8"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"27", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Gamma]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}]]}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}]}], ")"}]}], ")"}]}], ")"}]}], 
             "+", 
             TemplateBox[{"57"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9216"}], " ", "\[ImaginaryI]"}], "+", 
                 TemplateBox[{"62"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 SqrtBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]]}], ")"}], 
               RowBox[{"1", "/", "3"}]], 
              RowBox[{"3", " ", 
               SuperscriptBox["2", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
                 TemplateBox[{"12"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["2", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], " ", 
                  SqrtBox["3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], 
                   RowBox[{"2", "/", "3"}]]}]}], ")"}]}]]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{55., {1., 10.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{63., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{63., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 42, 16739886840846678811, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{50., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{50., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 42, 16739886840846678811, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{53., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{53., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 42, 16739886840846678811, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{97., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{97., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[16739886840846678811 === $SessionID, 
   Out[42], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.848843324361992*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"04a9e132-4def-45d6-8112-b7099c03282d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{
    RowBox[{"-", "x"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "x", "]"}], "\[Equal]", 
        RowBox[{"F", "[", "b0", "]"}]}], ",", "x"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848842861831995*^9, 3.848842869430534*^9}, {
  3.848842912727333*^9, 3.848842912918009*^9}, {3.8488437090708046`*^9, 
  3.8488437127884874`*^9}, {3.8488438042958946`*^9, 3.8488438262463236`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"4c815094-7cce-453d-8692-da4dc93a41ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b2", "/.", 
  RowBox[{"\[Gamma]", "\[Rule]", "0.01"}]}]], "Input",
 CellChangeTimes->{{3.848840054581525*^9, 3.848840061919653*^9}, {
   3.848842441750476*^9, 3.848842445134204*^9}, {3.848842482928507*^9, 
   3.848842500186817*^9}, 3.848842854080079*^9, {3.848842915823553*^9, 
   3.8488429159571967`*^9}, 3.848842963767642*^9, {3.8488435690773497`*^9, 
   3.8488436167484937`*^9}, {3.8488436736773148`*^9, 3.848843673892579*^9}, {
   3.848843787469386*^9, 3.8488437948765273`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"50604002-534e-4e05-a284-3ba9b16d030b"],

Cell[BoxData[
 RowBox[{"1.4070887426289755`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.6790373803916478`*^-13", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8488424458858976`*^9, {3.8488424801119184`*^9, 3.848842500685647*^9}, {
   3.848842854352358*^9, 3.84884291914355*^9}, 3.8488429641358514`*^9, {
   3.8488435740871954`*^9, 3.8488436170449047`*^9}, 3.848843674221632*^9, {
   3.8488437879360323`*^9, 3.8488438140969143`*^9}, 3.8488443631582675`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"031db2a4-677d-474e-b2d5-72703e4681da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"F", "[", "x", "]"}], "-", 
          RowBox[{"F", "[", 
           RowBox[{"Re", "[", "b0", "]"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Re", "[", "b0", "]"}], ",", 
         RowBox[{"Re", "[", "b1", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0.101", ",", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "7"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"F", "[", "x", "]"}], "-", 
          RowBox[{"F", "[", 
           RowBox[{"Re", "[", "b0", "]"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Re", "[", "b0", "]"}], ",", 
         RowBox[{"Re", "[", "b2", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0", ",", "0.099"}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "7"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.8488425261837683`*^9, {3.8488425723686604`*^9, 3.8488425739582148`*^9}, 
   3.8488426950244055`*^9, {3.84884278719975*^9, 3.84884281271135*^9}, {
   3.8488429219279876`*^9, 3.848842935847709*^9}, {3.848842972343813*^9, 
   3.848842989061907*^9}, {3.848843142495558*^9, 3.848843146637083*^9}, {
   3.8488439088229275`*^9, 3.848843925347987*^9}, {3.8488440588695583`*^9, 
   3.848844075221182*^9}, {3.8488441940538206`*^9, 3.84884424470737*^9}, {
   3.8488442920286984`*^9, 3.8488442963630395`*^9}, {3.848844374740735*^9, 
   3.848844377547781*^9}, {3.848844539701931*^9, 3.8488445418758545`*^9}, {
   3.8488463405596213`*^9, 3.8488464651843214`*^9}, {3.8488465012006626`*^9, 
   3.848846510616171*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"af4969b7-2718-435b-aaf2-492eff4b6fc3"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAU6IenCPbuT+ECcFwlxzSP9ANi529
Cbo/alXfzWwL0j9MefeeVzi6P0nQ5jxL+tE/RlDQoYuVuj+zkR0gI9jRPzj+
gafzT7s/c09FsT2U0T8eWuWyw8S8P4YjUD4UDtE/6hGsyWOuvz8bAhj5AAjQ
P8HAnPvRwMI/Lxeh9x8mzD8AHhLDgRHJP2hQNmZgZ8Q/F92b9Q73zj99TYyO
tQG8P6bratF/X9I/09C/3Vb7sD92L/mRCmzSP2MyqFL5zrA/RnOHUpV40j9n
s7W1uqKwP+X6o9OqkdI/2Sx1oJpKsD8kCt3V1cPSP0P3TDajN68/oShP2iso
0z/2v0PaZIisP5xlM+PX8NM/6zOdwiFbpz9sqcGjYv3TPzAfiL6OCqc/PO1P
ZO0J1D95BZGBQbqmP9t0bOUCI9Q/7aRAwXkapj8ahKXnLVXUP7wMsVg/3qQ/
mKIX7IO51D9QLkLqd3OiP5Pf+/QvgtU/gvzUyvGvmz/kt88FsI7VPwLhnVhw
Ips/NJCjFjCb1T8/ia1ompWaP9RASzgwtNU/WED2Tfd9mT8Uopp7MObVP+zl
hqoCV5c/lmQ5AjFK1j+p0H9DBCyTP+Y8DROxVtY/mmqSDxSqkj82FeEjMWPW
PwKJSV3vKJI/18WIRTF81j94BlpHEymRPxgn2IgxrtY/dMAmgcRmjj+a6XYP
MhLXP7AaQxBG5oY/6sFKILIe1z+BxPaC7f6FPzqaHjEyK9c/89OrgKUZhT/b
SsZSMkTXPwEOdEt1VYM/LCOaY7JQ1z/rjbv8pXaCP3z7bXQyXdc/ohR2Jhma
gT8crBWWMnbXP7MLJ40E0H8/bITpprKC1z/wR/Y7MSV+P7xcvbcyj9c/f9Iy
4WR/fD8MNZHIspvXP3j/9XLG3no/XQ1l2TKo1z9+WvUngEN5P67lOOqytNc/
IAk26b+tdz/+vQz7MsHXPynBENq3HXY/EGlaCdPL1z+Ryp9tiajgPJ2P7CrD
5Nc/xTGxcNHB0jzuRogts+bXPxUkgXJBp9A89mA0gGbt1z8AAAAAAAAAACww
feI=
        "]], 
       LineBox[{{0.3844042113118209, 2.1153866458305349`*^-16}, {
        0.38490013214305396`, 2.861182994647176*^-14}}]},
      Annotation[#, "Charting`Private`Tag$360053#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBgQN+/CFib1JlAgAAADcAAAACAAAAwlyt0x0J6j70uG6/dyrePxUnZytw
QDA/z8QYiyQb3j9FmG68TEBAP64eg2fJDN4/AJ0pY2FgSD/5x0jSLv/dP91Q
8gQ7QFA//gavVxHy3T86009YRVBUPzkzhu5Q5d0/mFWtq09gWD/+b1m42tjd
PyktNCkyQGA/YTMmoZ7A3T9Y7uJSN0hiP5fLWkPJtN0/hq+RfDxQZD8YmXX/
HKndP+Qx789GYGg/ZKtoFjCS3T9PG1W7LUBwPx4km+a3Zd0/5nssUDBEcT+u
0MDf11rdP37cA+UySHI/11mVpg1Q3T+snbIOOFB0P8wpWu21Ot0/CiAQYkJg
eD9kftax3hDdP2KSZYQrQIA/TdPlaPe/3D+uQtHOLMKAPwagTkYTttw/+fI8
GS5EgT8X4EdyOqzcP5BTFK4wSII/OiESa6mY3D+/FMPXNVCEPyu4issBctw/
HJcgK0BgiD/lePjwZibcP+vN7WgqQJA/zhQQks+U2z/+HLzGooaQP84izaUt
i9s/EmyKJBvNkD+fiEiPkoHbPzgKJ+ALWpE/wA8UdXBu2z+GRmBX7XOSP7aK
LLd5SNs/Ir/SRbCnlD/Wb6rcrf3aP1qwtyI2D5k/Gnvo9Rhs2j9kyUDuIO+g
P7wcyq4SVtk/xwv8grwoqT+AD4ZS/3HXP1lBWS2FnLA/PqoZ2We41T+q67ui
J/y0P/7ZjMXY9dM/grueRJcNtT+AfyOzCO/TP1uLgeYGH7U/SYQJITro0z8M
K0cq5kG1P/vTuXmh2tM/b2rSsaSHtT++yccCgr/TPzTp6MAhE7Y/4O0AmomJ
0z+/5hXfGyq3P5IDoWOsHtM/mLb4gIs7tz81CkaFChjTP3CG2yL7TLc/mdn2
CWoR0z8iJqFm2m+3P3d+NDktBNM/hGUs7pi1tz8sUHUYxOnSP0rkQv0VQbg/
eXXeKDO10j8itCWfhVK4P82nhhunrtI/+4MIQfVjuD+zPa9kHKjSP6wjzoTU
hrg/BtSI9wqb0j8PY1kMk8y4P1kI0Ar4gNI/6DI8rgLeuD+ej+WcdnrSP8AC
H1By77g/sT2nf/Zz0j9youSTURK5P8LcWTT6ZtI/SnLHNcEjuT/s4eIEfmDS
PyNCqtcwNbk/0TFIIwNa0j/8EY15oEa5P7J52I6JU9I/1OFvGxBYuT/4cONG
EU3SP7v7pec=
        "]]},
      Annotation[#, "Charting`Private`Tag$365368#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.4}, {0, 0.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.848842570506609*^9, 3.848842588773776*^9}, 
   3.8488428370667906`*^9, 3.8488429550201426`*^9, {3.8488429858082886`*^9, 
   3.8488430065875163`*^9}, 3.8488431737622995`*^9, 3.848843971192198*^9, 
   3.8488441208856773`*^9, 3.8488442252297792`*^9, 3.8488443403405333`*^9, 
   3.848844422762658*^9, 3.8488445934856577`*^9, 3.8488464093100433`*^9, 
   3.848846452811784*^9, 3.8488464872885647`*^9, 3.8488465303614345`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"6f23ee5b-77f3-4790-91b4-6a66069afa63"]
}, Open  ]]
},
WindowSize->{759, 813},
WindowMargins->{{385, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (2020\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f4bb5fc1-dbd5-438b-8f29-644d8a6d2cdd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 536, 15, 28, "Input",ExpressionUUID->"be51ddae-b005-46ae-bbd4-8d32d31dbf01"],
Cell[1097, 37, 447, 11, 28, "Input",ExpressionUUID->"fe2d695d-9f59-4d68-9509-72784a4854d9"],
Cell[1547, 50, 2990, 88, 147, "Input",ExpressionUUID->"d69b76e8-19a6-48e6-bb1b-9bce376d0eb7"],
Cell[CellGroupData[{
Cell[4562, 142, 465, 7, 28, "Input",ExpressionUUID->"34e338a7-7e76-4cf3-a620-b3c88fd73288"],
Cell[5030, 151, 392, 7, 32, "Output",ExpressionUUID->"d88f5966-b9da-4ed6-a16b-802bc25aeb36"]
}, Open  ]],
Cell[5437, 161, 968, 20, 28, "Input",ExpressionUUID->"5ae1439b-9dc5-4e27-a596-87f8913d1a32"],
Cell[CellGroupData[{
Cell[6430, 185, 129, 2, 28, "Input",ExpressionUUID->"2649c682-d4de-4f2e-9b10-20ad142de51e"],
Cell[6562, 189, 12789, 323, 234, "Output",ExpressionUUID->"04a9e132-4def-45d6-8112-b7099c03282d"]
}, Open  ]],
Cell[19366, 515, 632, 15, 28, "Input",ExpressionUUID->"4c815094-7cce-453d-8692-da4dc93a41ef"],
Cell[CellGroupData[{
Cell[20023, 534, 585, 9, 28, "Input",ExpressionUUID->"50604002-534e-4e05-a284-3ba9b16d030b"],
Cell[20611, 545, 547, 8, 32, "Output",ExpressionUUID->"031db2a4-677d-474e-b2d5-72703e4681da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21195, 558, 2669, 67, 86, "Input",ExpressionUUID->"af4969b7-2718-435b-aaf2-492eff4b6fc3"],
Cell[23867, 627, 4746, 95, 247, "Output",ExpressionUUID->"6f23ee5b-77f3-4790-91b4-6a66069afa63"]
}, Open  ]]
}
]
*)


